Measurement of $K^{+}$ production in charged-current $\nu_{\mu}$ interactions

Production of K^{+} mesons in charged-current \nu_{\mu} interactions on plastic scintillator (CH) is measured using MINERvA exposed to the low-energy NuMI beam at Fermilab. Timing information is used to isolate a sample of 885 charged-current events containing a stopping K^{+} which decays at rest. The differential cross section in K^{+} kinetic energy, d\sigma/dT_{K}, is observed to be relatively flat between 0 and 500 MeV. Its shape is in good agreement with the prediction by the \textsc{genie} neutrino event generator when final-state interactions are included, however the data rate is lower than the prediction by 15\%.

==> anc/cc_kplus_xs_with_uncertainties.csv <==
T_bin,dsigmadtk (10^-39 cm^2 / nucleon / GeV),total_uncertainty,stat_uncertainty,syst_uncertainty,
0-100,0.54,0.11,0.08,0.08,
100-200,0.52,0.12,0.07,0.10,
200-300,0.72,0.15,0.08,0.13,
300-400,0.74,0.16,0.09,0.14,
400-500,0.56,0.18,0.09,0.16,




==> anc/flux_covariance_matrix.csv <==
(10^-40 cm^2/nucleon/GeV)^2,0-100,100-200,200-300,300-400,400-500,
0-100,0.253,0.263,0.356,0.371,0.310,
100-200,0.263,0.329,0.415,0.442,0.398,
200-300,0.356,0.415,0.557,0.571,0.503,
300-400,0.371,0.442,0.571,0.614,0.544,
400-500,0.310,0.398,0.503,0.544,0.506,


==> anc/nonflux_covariance_matrix.csv <==
(10^-40 cm^2/nucleon/GeV)^2,0-100,100-200,200-300,300-400,400-500,
0-100,0.347,0.367,0.405,0.192,0.040,
100-200,0.367,0.694,0.673,0.425,0.248,
200-300,0.405,0.673,1.050,0.814,0.728,
300-400,0.192,0.425,0.814,1.248,1.395,
400-500,0.040,0.248,0.728,1.395,2.042,


==> anc/stat_covariance_matrix.csv <==
(10^-40 cm^2/nucleon/GeV)^2,0-100,100-200,200-300,300-400,400-500,
0-100,0.693,0.023,-0.072,-0.042,-0.056,
100-200,0.023,0.498,0.021,-0.070,-0.043,
200-300,-0.072,0.021,0.669,-0.009,-0.083,
300-400,-0.042,-0.070,-0.009,0.801,0.066,
400-500,-0.056,-0.043,-0.083,0.066,0.755,

